The Ninth NTIRE 2024 Efficient Super-Resolution Challenge Report

This paper provides a comprehensive review of the NTIRE 2024 challenge, focusing on efficient single-image super-resolution (ESR) solutions and their outcomes. The task of this challenge is to super-resolve an input image with a magnification factor of x4 based on pairs of low and corresponding high-resolution images. The primary objective is to develop networks that optimize various aspects such as runtime, parameters, and FLOPs, while still maintaining a peak signal-to-noise ratio (PSNR) of approximately 26.90 dB on the DIV2K_LSDIR_valid dataset and 26.99 dB on the DIV2K_LSDIR_test dataset. In addition, this challenge has 4 tracks including the main track (overall performance), sub-track 1 (runtime), sub-track 2 (FLOPs), and sub-track 3 (parameters). In the main track, all three metrics (ie runtime, FLOPs, and parameter count) were considered. The ranking of the main track is calculated based on a weighted sum-up of the scores of all other sub-tracks. In sub-track 1, the practical runtime performance of the submissions was evaluated, and the corresponding score was used to determine the ranking. In sub-track 2, the number of FLOPs was considered. The score calculated based on the corresponding FLOPs was used to determine the ranking. In sub-track 3, the number of parameters was considered. The score calculated based on the corresponding parameters was used to determine the ranking. RLFN is set as the baseline for efficiency measurement. The challenge had 262 registered participants, and 34 teams made valid submissions. They gauge the state-of-the-art in efficient single-image super-resolution. To facilitate the reproducibility of the challenge and enable other researchers to build upon these findings, the code and the pre-trained model of validated solutions are made publicly available at https://github.com/Amazingren/NTIRE2024_ESR/.

==> make_team_folder.py <==
teams = [
    'team01_BSR',
    'team03_ZHEstar',
    'team04_MeowMeowMeow',
    'team05_Supersr',
    'team07_BlingBling',
    'team10_LeESR',
    'team11_FireWork',
    'team13_Lanzhi',
    'team15_Minimalist',
    'team16_LVTeam',
    'team17_AdvancedSR',
    'team18_MagicSR',
    'team19_DIRN',
    'team21_HiSR',
    'team23_VPEG_O',
    'team25_Lasagna',
    'team26_CMVG',
    'team28_DASE-IDEALab',
    'team29_Cao Group',
    'team30_BU-ESR',
    'team31_XJU_100th Ann',
    'team33_ECNU_MViC',
    'team34_ACVLAB',
    'team38_XiaomiMM',
    'team39_SPAN-T',
    'team41_PiXupt',
    'team42_Fresh',
    'team43_VPEG_E',
    'team44_MVC_SR',
    'team45_hajnal',
    'team46_Just Try',
    'team48_KLETech-CEVI_Lowlight_Hypnotise',
]


import os
for t in teams:
    if not os.path.exists(t):
        os.mkdir(t)
        name = t[7:].replace("_", "\_")

        with open(os.path.join(t, "main.tex"), "w") as f:
            f.write("\subsection" + "{" + name + "}")
        print("\input{" + t + "/" + "affiliation.tex}")

        string = ""
        with open("affiliation.tex", "r") as f:
            lines = f.readlines()
        lines[0] = lines[0].replace("Your team name", name)

        with open(os.path.join(t, "affiliation.tex"), "w") as f:
            f.writelines(lines)
        # os.system(f"cp affiliation.tex {t}")

